Landau Singularities and Higher-Order Roots

Landau's work on the singularities of Feynman diagrams suggests that they can only be of three types: either poles, logarithmic divergences, or the roots of quadratic polynomials. On the other hand, many Feynman integrals exist whose singularities involve arbitrarily higher-order polynomial roots. We investigate this apparent paradox using concrete examples involving cube-roots in four dimensions and roots of a degree six polynomial in two dimensions, and suggest that these higher-order singularities can only be approached via kinematic limits of higher co-dimension than one, thus evading Landau's argument.

==> anc/ClustersForCubic.m <==
(* ::Package:: *)

(*************************************************************************************************)
(*             Ancillary file to arXiv:220X.XXXXX: "Landau Singularities and Higher-Order Roots"              *)
(*                          by Jacob Bourjaily, Cristian Vergu, and Matt von Hippel                           *)
(*                                                                                                            *)
(*  This file contains expressions for the momentum twistor parametrization used in the paper and for the     *)
(*  three-loop cubic root expressed in this parametrization. The list Chart maps each parameter e[i] to a     *)
(*  an expression in terms of momentum twistor brackets, using the notation of the package "Local Two-Loop    *)
(*  Amplitude Integrands in Planar SYM" available in arXiv:1505.05886. The list Zs is a list of four-component*)
(*  lists, parametrizing the twistors Z_i in order in the e[i] parameters. Finally, the variables c[i]        *)
(*  correspond to the coefficients of the cubic as described in Appendix B of the paper.                       *)
(*                                                                                                             *)
(*************************************************************************************************)


Chart = {e[1] -> ab[cap[{3, 5}, {4, 6, 7}], 4, 8, 9]/(ab[3, 4, 8, 9]*ab[4, 5, 6, 7]), 
    e[2] -> (ab[cap[{4, 5}, {3, 8, 9}], 3, 10, 11]*ab[cap[{8, 9}, {2, 10, 11}], 4, 6, 7])/(ab[2, 3, 10, 11]*ab[8, 9, 10, 11]*
       ab[cap[{3, 5}, {4, 6, 7}], 4, 8, 9]), e[3] -> (ab[3, 4, 6, 7]*ab[cap[{4, 5}, {3, 8, 9}], 3, 10, 11])/
      (ab[3, 4, 10, 11]*ab[cap[{4, 5}, {3, 6, 7}], 3, 8, 9]), 
    e[4] -> (ab[3, 4, 10, 11]*ab[8, 9, 10, 11]*ab[cap[{3, 5}, {4, 6, 7}], 4, 8, 9]*ab[cap[{4, 5}, {3, 6, 7}], 3, 8, 9])/
      (ab[6, 7, cap[{3, 4, 5}, {8, 9, cap[{10, 11}, {3, 4, 5}]}]]*ab[3, 4, 8, 9]*ab[cap[{8, 9}, {3, 10, 11}], 4, 6, 7]), 
    e[5] -> (ab[3, 4, 8, 9]*ab[cap[{1, 2}, {3, 4, 5}], 3, 10, 11])/(ab[1, 2, 3, 4]*ab[cap[{4, 5}, {3, 8, 9}], 3, 10, 11]), 
    e[6] -> -((ab[1, 2, 10, 11]*ab[2, 3, 4, 5]*ab[cap[{8, 9}, {3, 10, 11}], 4, 6, 7])/(ab[cap[{1, 2}, {3, 4, 5}], 3, 10, 11]*
        ab[cap[{8, 9}, {2, 10, 11}], 4, 6, 7])), e[7] -> (ab[6, 7, cap[{3, 4, 5}, {8, 9, cap[{10, 11}, {3, 4, 5}]}]]*ab[1, 2, 3, 4]*
       ab[2, 3, 10, 11])/(ab[6, 7, cap[{3, 4, 5}, {8, 9, cap[{10, 11}, {1, 2, 3}]}]]*ab[2, 3, 4, 5]*ab[3, 4, 10, 11]), 
    e[8] -> (ab[8, 9, cap[{3, 10, 11}, {4, 6, 7}]]*ab[cap[{4, 5}, {3, 6, 7}], 3, 8, 9])/(ab[3, 4, 6, 7]*ab[6, 7, 8, 9]*
       ab[cap[{4, 5}, {3, 8, 9}], 3, 10, 11]), 
    e[9] -> -((ab[6, 7, cap[{3, 4, 5}, {8, 9, cap[{10, 11}, {1, 2, 3}]}]]*ab[cap[{4, 5}, {3, 8, 9}], 3, 10, 11])/
       (ab[8, 9, 10, 11]*ab[cap[{1, 2}, {3, 4, 5}], 3, 10, 11]*ab[cap[{4, 5}, {3, 6, 7}], 3, 8, 9])), 
    e[10] -> -((ab[6, 7, cap[{3, 4, 5}, {8, 9, cap[{10, 11}, {3, 4, 5}]}]]*ab[3, 4, 8, 9])/(ab[cap[{3, 5}, {4, 6, 7}], 4, 8, 9]*
        ab[cap[{4, 5}, {3, 8, 9}], 3, 10, 11]))}; 


Zs = {{1 + 2*e[6], e[7]*(5 + e[2]*(1 + e[8])), 0, 0}, {1, 0, 0, 0}, {0, 0, 0, 1}, {0, 0, (3/2)*e[2]*e[4]*e[10], 
     1 + (1 + e[4] + e[2]*e[4]*(1 + e[6] + 2*e[6]*e[7]))*e[10]}, {0, (-e[1])*e[2]^2*e[3]*e[4]*e[8]*(5 + e[2]*(1 + e[8]))*e[10], 
     (3/2)*e[2]*e[4]*(5 + e[2] + e[2]*(1 + e[1] + e[1]*e[3]*(1 + e[5]))*e[8])*e[10], 
     5 + e[2] + ((5 + e[2])*(1 + e[4] + e[2]*e[4]*(1 + e[6] + 2*e[6]*e[7])) + 
        e[2]*(1 + e[1] + e[4] + e[2]*e[4]*(1 + e[6] + 2*e[6]*e[7]) + 
          e[1]*e[4]*(1 + e[3] + e[2]*((1 + e[3])*(1 + e[6]) + 2*(1 + e[3]*(1 + e[5]))*e[6]*e[7])))*e[8])*e[10]}, 
    {(-e[2])*e[3]*e[4]^2*e[8]*e[9]^2*e[10], (-e[2])*e[3]*e[4]*(5 + e[2]*(1 + e[8]))*
      (5 + e[9] + e[9]*(1 + e[8]*(1 + e[4] + e[4]*(1 + e[7])*e[9]))*e[10]), 
     (3/2)*e[2]*e[4]*(5 + e[9] + e[3]*((1 + e[5])*(5 + e[9]) + e[9]*(1 + e[5] + e[8] + e[5]*e[8]*(1 + e[4]*(1 + e[9])))*e[10])), 
     5 + e[4]*((1 + e[3] + e[2]*((1 + e[3])*(1 + e[6]) + 2*(1 + e[3]*(1 + e[5]))*e[6]*e[7]))*(5 + e[9]) + 
        e[3]*e[9]*(1 + e[2]*(1 + e[8] + e[6]*(1 + e[8] + e[7]*(2*(1 + e[8]) + e[5]*(2 + e[8]*(2 + e[4]*(2 + e[9])))))))*e[10])}, 
    {(-e[2])*e[3]*e[4]^2*e[8]*e[9]^2*e[10], (-e[2])*e[3]*e[4]*(5 + e[2]*(1 + e[8]))*
      (4 + e[9] + e[9]*(1 + e[8]*(1 + e[4] + e[4]*(1 + e[7])*e[9]))*e[10]), 
     (3/2)*e[2]*e[4]*(4 + e[9] + e[3]*((1 + e[5])*(4 + e[9]) + e[9]*(1 + e[5] + e[8] + e[5]*e[8]*(1 + e[4]*(1 + e[9])))*e[10])), 
     4 + e[4]*((1 + e[3] + e[2]*((1 + e[3])*(1 + e[6]) + 2*(1 + e[3]*(1 + e[5]))*e[6]*e[7]))*(4 + e[9]) + 
        e[3]*e[9]*(1 + e[2]*(1 + e[8] + e[6]*(1 + e[8] + e[7]*(2*(1 + e[8]) + e[5]*(2 + e[8]*(2 + e[4]*(2 + e[9])))))))*e[10])}, 
    {(-(4 + e[2]))*e[4]*e[9], (-(5 + e[2]*(1 + e[8])))*(4 + (4 + e[2])*e[4]*(1 + (1 + e[7])*e[9])), 
     6 + (3/2)*e[5]*(4 + (4 + e[2])*e[4]*(1 + e[9])), 3 + e[6]*(4 + e[7]*(8 + e[5]*(8 + (4 + e[2])*e[4]*(2 + e[9]))))}, 
    {(-(3 + e[2]))*e[4]*e[9], (-(5 + e[2]*(1 + e[8])))*(3 + (3 + e[2])*e[4]*(1 + (1 + e[7])*e[9])), 
     (3/2)*(3 + e[5]*(3 + (3 + e[2])*e[4]*(1 + e[9]))), 2 + e[6]*(3 + e[7]*(6 + e[5]*(6 + (3 + e[2])*e[4]*(2 + e[9]))))}, 
    {-1, (-(1/3))*(2 + 3*e[7])*(5 + e[2]*(1 + e[8])), e[5], (1/3)*e[5]*e[6]*e[7]}, {-4, -2*(1 + 2*e[7])*(5 + e[2]*(1 + e[8])), 3*e[5], 
     0}}; 


c[0]=1+e[2]+e[4]+2 e[2] e[4]+e[2]^2 e[4]+e[2] e[8]+e[1] e[2] e[8]+e[2] e[4] e[8]+e[1] e[2] e[4] e[8]+e[2]^2 e[4] e[8]+e[1] e[2]^2 e[4] e[8]+e[1] e[2] e[3] e[4] e[8]+e[1] e[2]^2 e[3] e[4] e[8]+e[4] e[9]+2 e[2] e[4] e[9]+e[2]^2 e[4] e[9]+e[4] e[7] e[9]+2 e[2] e[4] e[7] e[9]+e[2]^2 e[4] e[7] e[9]+e[2] e[4] e[8] e[9]+e[1] e[2] e[4] e[8] e[9]+e[2]^2 e[4] e[8] e[9]+e[1] e[2]^2 e[4] e[8] e[9]+e[1] e[2] e[3] e[4] e[8] e[9]+e[1] e[2]^2 e[3] e[4] e[8] e[9]+e[2] e[4] e[7] e[8] e[9]+e[1] e[2] e[4] e[7] e[8] e[9]+e[2]^2 e[4] e[7] e[8] e[9]+e[1] e[2]^2 e[4] e[7] e[8] e[9]+e[1] e[2] e[3] e[4] e[7] e[8] e[9]+e[1] e[2]^2 e[3] e[4] e[7] e[8] e[9]+e[1] e[2] e[3] e[4] e[5] e[7] e[8] e[9]+e[1] e[2]^2 e[3] e[4] e[5] e[7] e[8] e[9];


c[1]=1+e[2]+e[4]+2 e[2] e[4]+e[2]^2 e[4]+6 e[6]+5 e[2] e[6]+6 e[4] e[6]+10 e[2] e[4] e[6]+4 e[2]^2 e[4] e[6]+e[2] e[8]+e[1] e[2] e[8]+e[2] e[4] e[8]+e[1] e[2] e[4] e[8]+e[2]^2 e[4] e[8]+e[1] e[2]^2 e[4] e[8]+e[1] e[2] e[3] e[4] e[8]+e[1] e[2]^2 e[3] e[4] e[8]+5 e[2] e[6] e[8]+5 e[1] e[2] e[6] e[8]+5 e[2] e[4] e[6] e[8]+5 e[1] e[2] e[4] e[6] e[8]+4 e[2]^2 e[4] e[6] e[8]+4 e[1] e[2]^2 e[4] e[6] e[8]+5 e[1] e[2] e[3] e[4] e[6] e[8]+4 e[1] e[2]^2 e[3] e[4] e[6] e[8]+e[4] e[9]+2 e[2] e[4] e[9]+e[2]^2 e[4] e[9]+6 e[4] e[6] e[9]+10 e[2] e[4] e[6] e[9]+4 e[2]^2 e[4] e[6] e[9]+6 e[4] e[6] e[7] e[9]+10 e[2] e[4] e[6] e[7] e[9]+4 e[2]^2 e[4] e[6] e[7] e[9]+e[2] e[4] e[8] e[9]+e[1] e[2] e[4] e[8] e[9]+e[2]^2 e[4] e[8] e[9]+e[1] e[2]^2 e[4] e[8] e[9]+e[1] e[2] e[3] e[4] e[8] e[9]+e[1] e[2]^2 e[3] e[4] e[8] e[9]+5 e[2] e[4] e[6] e[8] e[9]+5 e[1] e[2] e[4] e[6] e[8] e[9]+4 e[2]^2 e[4] e[6] e[8] e[9]+4 e[1] e[2]^2 e[4] e[6] e[8] e[9]+5 e[1] e[2] e[3] e[4] e[6] e[8] e[9]+4 e[1] e[2]^2 e[3] e[4] e[6] e[8] e[9]+5 e[2] e[4] e[6] e[7] e[8] e[9]+5 e[1] e[2] e[4] e[6] e[7] e[8] e[9]+4 e[2]^2 e[4] e[6] e[7] e[8] e[9]+4 e[1] e[2]^2 e[4] e[6] e[7] e[8] e[9]+5 e[1] e[2] e[3] e[4] e[6] e[7] e[8] e[9]+4 e[1] e[2]^2 e[3] e[4] e[6] e[7] e[8] e[9]+5 e[1] e[2] e[3] e[4] e[5] e[6] e[7] e[8] e[9]+4 e[1] e[2]^2 e[3] e[4] e[5] e[6] e[7] e[8] e[9];


c[2]=e[6] (2+e[2]+2 e[4]+3 e[2] e[4]+e[2]^2 e[4]+12 e[6]+6 e[2] e[6]+12 e[4] e[6]+14 e[2] e[4] e[6]+4 e[2]^2 e[4] e[6]+8 e[6]^2+4 e[2] e[6]^2+8 e[4] e[6]^2+8 e[2] e[4] e[6]^2+2 e[2]^2 e[4] e[6]^2+e[2] e[8]+e[1] e[2] e[8]+e[2] e[4] e[8]+e[1] e[2] e[4] e[8]+e[2]^2 e[4] e[8]+e[1] e[2]^2 e[4] e[8]+e[1] e[2] e[3] e[4] e[8]+e[1] e[2]^2 e[3] e[4] e[8]+6 e[2] e[6] e[8]+6 e[1] e[2] e[6] e[8]+6 e[2] e[4] e[6] e[8]+6 e[1] e[2] e[4] e[6] e[8]+4 e[2]^2 e[4] e[6] e[8]+4 e[1] e[2]^2 e[4] e[6] e[8]+6 e[1] e[2] e[3] e[4] e[6] e[8]+4 e[1] e[2]^2 e[3] e[4] e[6] e[8]+4 e[2] e[6]^2 e[8]+4 e[1] e[2] e[6]^2 e[8]+4 e[2] e[4] e[6]^2 e[8]+4 e[1] e[2] e[4] e[6]^2 e[8]+2 e[2]^2 e[4] e[6]^2 e[8]+2 e[1] e[2]^2 e[4] e[6]^2 e[8]+4 e[1] e[2] e[3] e[4] e[6]^2 e[8]+2 e[1] e[2]^2 e[3] e[4] e[6]^2 e[8]+2 e[4] e[9]+3 e[2] e[4] e[9]+e[2]^2 e[4] e[9]+12 e[4] e[6] e[9]+14 e[2] e[4] e[6] e[9]+4 e[2]^2 e[4] e[6] e[9]+8 e[4] e[6]^2 e[9]+8 e[2] e[4] e[6]^2 e[9]+2 e[2]^2 e[4] e[6]^2 e[9]+8 e[4] e[6] e[7] e[9]+10 e[2] e[4] e[6] e[7] e[9]+3 e[2]^2 e[4] e[6] e[7] e[9]+8 e[4] e[6]^2 e[7] e[9]+8 e[2] e[4] e[6]^2 e[7] e[9]+2 e[2]^2 e[4] e[6]^2 e[7] e[9]+e[2] e[4] e[8] e[9]+e[1] e[2] e[4] e[8] e[9]+e[2]^2 e[4] e[8] e[9]+e[1] e[2]^2 e[4] e[8] e[9]+e[1] e[2] e[3] e[4] e[8] e[9]+e[1] e[2]^2 e[3] e[4] e[8] e[9]+6 e[2] e[4] e[6] e[8] e[9]+6 e[1] e[2] e[4] e[6] e[8] e[9]+4 e[2]^2 e[4] e[6] e[8] e[9]+4 e[1] e[2]^2 e[4] e[6] e[8] e[9]+6 e[1] e[2] e[3] e[4] e[6] e[8] e[9]+4 e[1] e[2]^2 e[3] e[4] e[6] e[8] e[9]+4 e[2] e[4] e[6]^2 e[8] e[9]+4 e[1] e[2] e[4] e[6]^2 e[8] e[9]+2 e[2]^2 e[4] e[6]^2 e[8] e[9]+2 e[1] e[2]^2 e[4] e[6]^2 e[8] e[9]+4 e[1] e[2] e[3] e[4] e[6]^2 e[8] e[9]+2 e[1] e[2]^2 e[3] e[4] e[6]^2 e[8] e[9]+4 e[2] e[4] e[6] e[7] e[8] e[9]+4 e[1] e[2] e[4] e[6] e[7] e[8] e[9]+3 e[2]^2 e[4] e[6] e[7] e[8] e[9]+3 e[1] e[2]^2 e[4] e[6] e[7] e[8] e[9]+4 e[1] e[2] e[3] e[4] e[6] e[7] e[8] e[9]+3 e[1] e[2]^2 e[3] e[4] e[6] e[7] e[8] e[9]+4 e[1] e[2] e[3] e[4] e[5] e[6] e[7] e[8] e[9]+3 e[1] e[2]^2 e[3] e[4] e[5] e[6] e[7] e[8] e[9]+4 e[2] e[4] e[6]^2 e[7] e[8] e[9]+4 e[1] e[2] e[4] e[6]^2 e[7] e[8] e[9]+2 e[2]^2 e[4] e[6]^2 e[7] e[8] e[9]+2 e[1] e[2]^2 e[4] e[6]^2 e[7] e[8] e[9]+4 e[1] e[2] e[3] e[4] e[6]^2 e[7] e[8] e[9]+2 e[1] e[2]^2 e[3] e[4] e[6]^2 e[7] e[8] e[9]+4 e[1] e[2] e[3] e[4] e[5] e[6]^2 e[7] e[8] e[9]+2 e[1] e[2]^2 e[3] e[4] e[5] e[6]^2 e[7] e[8] e[9]);


c[3]=e[6]^2 (4+2 e[2]+4 e[4]+4 e[2] e[4]+e[2]^2 e[4]+8 e[6]+4 e[2] e[6]+8 e[4] e[6]+8 e[2] e[4] e[6]+2 e[2]^2 e[4] e[6]+2 e[2] e[8]+2 e[1] e[2] e[8]+2 e[2] e[4] e[8]+2 e[1] e[2] e[4] e[8]+e[2]^2 e[4] e[8]+e[1] e[2]^2 e[4] e[8]+2 e[1] e[2] e[3] e[4] e[8]+e[1] e[2]^2 e[3] e[4] e[8]+4 e[2] e[6] e[8]+4 e[1] e[2] e[6] e[8]+4 e[2] e[4] e[6] e[8]+4 e[1] e[2] e[4] e[6] e[8]+2 e[2]^2 e[4] e[6] e[8]+2 e[1] e[2]^2 e[4] e[6] e[8]+4 e[1] e[2] e[3] e[4] e[6] e[8]+2 e[1] e[2]^2 e[3] e[4] e[6] e[8]+4 e[4] e[9]+4 e[2] e[4] e[9]+e[2]^2 e[4] e[9]+8 e[4] e[6] e[9]+8 e[2] e[4] e[6] e[9]+2 e[2]^2 e[4] e[6] e[9]+8 e[4] e[6] e[7] e[9]+8 e[2] e[4] e[6] e[7] e[9]+2 e[2]^2 e[4] e[6] e[7] e[9]+2 e[2] e[4] e[8] e[9]+2 e[1] e[2] e[4] e[8] e[9]+e[2]^2 e[4] e[8] e[9]+e[1] e[2]^2 e[4] e[8] e[9]+2 e[1] e[2] e[3] e[4] e[8] e[9]+e[1] e[2]^2 e[3] e[4] e[8] e[9]+4 e[2] e[4] e[6] e[8] e[9]+4 e[1] e[2] e[4] e[6] e[8] e[9]+2 e[2]^2 e[4] e[6] e[8] e[9]+2 e[1] e[2]^2 e[4] e[6] e[8] e[9]+4 e[1] e[2] e[3] e[4] e[6] e[8] e[9]+2 e[1] e[2]^2 e[3] e[4] e[6] e[8] e[9]+4 e[2] e[4] e[6] e[7] e[8] e[9]+4 e[1] e[2] e[4] e[6] e[7] e[8] e[9]+2 e[2]^2 e[4] e[6] e[7] e[8] e[9]+2 e[1] e[2]^2 e[4] e[6] e[7] e[8] e[9]+4 e[1] e[2] e[3] e[4] e[6] e[7] e[8] e[9]+2 e[1] e[2]^2 e[3] e[4] e[6] e[7] e[8] e[9]+4 e[1] e[2] e[3] e[4] e[5] e[6] e[7] e[8] e[9]+2 e[1] e[2]^2 e[3] e[4] e[5] e[6] e[7] e[8] e[9]);

